Putting in All the Stops: Execution Control for JavaScript

Scores of compilers produce JavaScript, enabling programmers to use many languages on the Web, reuse existing code, and even use Web IDEs. Unfortunately, most compilers inherit the browser's compromised execution model, so long-running programs freeze the browser tab, infinite loops crash IDEs, and so on. The few compilers that avoid these problems suffer poor performance and are difficult to engineer. This paper presents Stopify, a source-to-source compiler that extends JavaScript with debugging abstractions and blocking operations, and easily integrates with existing compilers. We apply Stopify to 10 programming languages and develop a Web IDE that supports stopping, single-stepping, breakpointing, and long-running computations. For nine languages, Stopify requires no or trivial compiler changes. For eight, our IDE is the first that provides these features. Two of our subject languages have compilers with similar features. Stopify's performance is competitive with these compilers and it makes them dramatically simpler. Stopify's abstractions rely on first-class continuations, which it provides by compiling JavaScript to JavaScript. We also identify sub-languages of JavaScript that compilers implicitly use, and exploit these to improve performance. Finally, Stopify needs to repeatedly interrupt and resume program execution. We use a sampling-based technique to estimate program speed that outperforms other systems.

==> data/scripts/javascript.R <==
#!/usr/bin/env Rscript
library(tidyverse)
library(forcats)
library(GoFKernel)
library(stringr)
library(extrafont)
library(fontcm)
library(gridExtra)

palette <- c("#999999", "#E69F00", "#56B4E9", "#009E73", "#D55E00", "#CC79A7")

# Reads .CSV file, excludes native and Pyret results, relabels languages, and
# relabels browsers.
read_data <- function(filename) {

  all_data <- read_csv(filename) %>%
    mutate(Suite = substr(Benchmark, 0, 6)) %>%
    mutate(Platform  = fct_recode(Platform, 
                                  "Chrome" = "chrome"),
           Suite = fct_recode(Suite,
                                 "Kraken" = "kraken",
                                 "Octane" = "octane")) %>%
    mutate(Platform = fct_relevel(Platform, "Chrome")) %>%
    mutate(Platform = droplevels(Platform), Suite = droplevels(Suite))
  
  return (all_data)
}

all_data <- read_data("../javascript.csv")
  
all_platforms <- c("chrome")

original <- all_data %>%
  filter(Transform == "original") %>%
  select(Benchmark,Suite,Platform,RunningTime)

original_avgtimes <- original %>%
  group_by(Benchmark, Suite, Platform) %>%
  summarise(AvgOriginalTime = mean(RunningTime)) %>%
  ungroup()

selector <- tribble(
  ~Platform, ~Transform, ~NewMethod,
  "Chrome", "lazy", "wrapper") %>%
  mutate(Platform = as.factor(Platform)) %>%
  mutate(Platform = fct_relevel(Platform, "Chrome"))

slowdowns <- all_data %>%
  filter(Transform != "original") %>%
  inner_join(original_avgtimes) %>%
  inner_join(selector) %>%
  mutate(Slowdown = RunningTime / AvgOriginalTime) %>%
  select(Benchmark,Platform,Suite,Slowdown)

grouped_medians <- slowdowns %>% group_by(Suite) %>% 
  summarize(.median = median(Slowdown)) %>% 
  ungroup()

mean_slowdowns <- slowdowns %>%
  group_by(Benchmark,Platform,Suite) %>%
  summarize(.mean = mean(Slowdown),
            .ci = 1.96 * sd(Slowdown) / sqrt(length(Slowdown)))

calc_ecdf <- function(suite, .max) {
  df <- slowdowns %>% filter(Suite == suite)
  if (nrow(df) == 0) {
    return (tribble(~Suite, ~x, ~y))
  }
  f <- ecdf(df$Slowdown)
  return (tibble(0:.max) %>%
            `colnames<-`(c("x")) %>%
            mutate(y = f(x), Suite = suite))
}

js_calc_ecdf <- function() {
  du <- slowdowns
  if (nrow(du) == 0) {
    return (tribble(~Suite, ~x, ~y))
  }
  maxSlowdown <- ceiling(max(du$Slowdown))
  df <- bind_rows(lapply(levels(as.factor(slowdowns$Suite)), function(s) calc_ecdf(s, maxSlowdown)))
  
  return (df %>% filter(x <= maxSlowdown) %>% mutate(Suite = factor(Suite)))
}

language_ecdf <- function() {
  df <- js_calc_ecdf()
  # Draw 20 evenly-spaced shapes along the lines
  df_points <- df %>% group_by(Suite) %>% filter(x %% ceiling(last(x)/20) == 0)

  # Add medians to labels
  labels <- lapply(levels(df$Suite), function(s) 
    sprintf("%s (%.1f)", s, (grouped_medians %>% filter(Suite == s))$.median))

  plot <- ggplot(df, aes(x=x,y=y,color=Suite,shape=Suite)) +
    geom_line() +
    geom_point(data = df_points,stroke=1,size=2.5) +
    scale_color_manual(labels=labels, values=palette) +
    scale_shape_manual(labels=labels,values=c(0,1)) +
    theme_bw() +
    theme(
      panel.background = element_rect(size = 0.9),
      text = element_text(family="serif", size=16),
      panel.grid.major = element_line(colour="gray", size=0.1),
      panel.grid.minor =
        element_line(colour="gray", size=0.1, linetype='dotted'),
      axis.ticks = element_line(size=0.05),
      axis.ticks.length=unit("-0.05", "in"),
      axis.text.y = element_text(margin = margin(r = 5)),
      axis.text.x = element_text(margin = margin(t = 5)),
      legend.key = element_rect(colour=NA),
      legend.margin = margin(unit(0.001, "in")),
      # legend.key.size = unit(0.2, "in"),
      legend.key.height = unit(0.15, "in"),
      legend.title = element_blank(),
      legend.position = c(0.7, .3),
      legend.background = element_blank()) +
    labs(y = "% of trials", x = "Slowdown")
  return (plot)
}

js_slowdowns <- language_ecdf()
ggsave("js_octane_vs_kraken.pdf", js_slowdowns, width=5, height=3, units="in")


==> data/scripts/language.R <==
#!/usr/bin/env Rscript
library(tidyverse)
library(forcats)
library(GoFKernel)
library(stringr)
library(extrafont)
library(fontcm)
library(gridExtra)

palette <- c("#999999", "#E69F00", "#56B4E9", "#009E73", "#D55E00", "#CC79A7")

# Theme for output
mytheme <- function() {
  return(theme_bw() +
           theme(
             panel.background = element_rect(size = 0.9),
             text = element_text(family="serif", size=16),
             panel.grid.major = element_line(colour="gray", size=0.1),
             panel.grid.minor =
               element_line(colour="gray", size=0.1, linetype='dotted'),
             axis.ticks = element_line(size=0.05),
             axis.ticks.length=unit("-0.05", "in"),
             axis.text.y = element_text(margin = margin(r = 5)),
             axis.text.x = element_text(margin = margin(t = 5)),
             legend.key = element_rect(colour=NA),
             legend.margin = margin(unit(0.001, "in")),
             legend.key.size = unit(0.2, "in"),
             legend.title = element_blank(),
             legend.position = c(0.7, .2),
             legend.background = element_blank()))
}

# Reads .CSV file, excludes native and Pyret results, relabels languages, and
# relabels browsers.
read_data <- function(filename) {

  all_languages <- c(
    "python_pyjs",
    "clojurescript",
    "scala",
    "c++",
    "java",
    "scheme",
    "dart_dart2js",
    "javascript",
    "ocaml"
  )
  
  all_data <- read_csv(filename) %>%
    filter(Language %in% all_languages) %>%
    filter(Platform != "native") %>%
    mutate(Platform  = fct_recode(Platform, 
                                  "Chrome" = "chrome", 
                                  "Edge" = "MicrosoftEdge",
                                  "Safari" = "safari",
                                  "Firefox" = "firefox"),
           Language = fct_recode(Language,
                                 "Python (PyJS)" = "python_pyjs",
                                 "Clojure (ClojureScript)" = "clojurescript",
                                 "Scala (ScalaJS)" = "scala",
                                 "C++ (Emscripten)" = "c++",
                                 "Java (JSweet)" = "java",
                                 "Scheme (scheme2js)" = "scheme",
                                 "Dart (dart2js)" = "dart_dart2js",
                                 "JavaScript" = "javascript",
                                 "OCaml (BuckleScript)" = "ocaml")) %>%
    mutate(Platform = fct_relevel(Platform, "Chrome", "Safari", "Edge", "Firefox", "ChromeBook")) %>%
    mutate(Platform = droplevels(Platform), Language = droplevels(Language))
  
  return (all_data)
}

all_data <- read_data("../results.csv")
  
all_platforms <- c("firefox", "chrome", "MicrosoftEdge", "ChromeBook", "safari")

original <- all_data %>%
  filter(Transform == "original") %>%
  select(Benchmark,Language,Platform,RunningTime)

original_avgtimes <- original %>%
  group_by(Benchmark, Language, Platform) %>%
  summarise(AvgOriginalTime = mean(RunningTime)) %>%
  ungroup()

selector <- tribble(
  ~Platform, ~Transform, ~NewMethod,
  "Firefox", "lazy", "direct", 
  "Chrome", "lazy", "wrapper", 
  "Edge", "retval", "direct",
  "Safari", "lazy", "direct",
  "ChromeBook", "lazy", "wrapper") %>%
  mutate(Platform = as.factor(Platform)) %>%
  mutate(Platform = fct_relevel(Platform, "Chrome", "Safari", "Edge", "Firefox", "ChromeBook"))

slowdowns <- all_data %>%
  filter(Transform != "original" & Transform != "native") %>%
  filter(Estimator == "reservoir") %>%
  filter(YieldInterval == 100) %>%
  inner_join(original_avgtimes) %>%
  inner_join(selector) %>%
  filter((Language == "JavaScript" & EsMode == "es5" & JsArgs == "faithful") |
         (Language != "JavaScript" & EsMode == "sane")) %>%
  mutate(Slowdown = RunningTime / AvgOriginalTime) %>%
  select(Benchmark,Platform,Language,Slowdown)


calc_ecdf <- function(language, platform, .max) {
  df <- slowdowns %>% 
    filter(Language == language & Platform == platform)
  if (nrow(df) == 0) {
    return (tribble(~Language, ~Platform, ~x, ~y))
  }
  f <- ecdf(df$Slowdown)
  return (tibble(0:.max) %>%
    `colnames<-`(c("x")) %>%
    mutate(y = f(x), Language = language, Platform = platform))
}

language_calc_ecdf <- function(language) {
  du <- slowdowns %>% filter(Language == language)
  if (nrow(du) == 0) {
    return (tribble(~Language, ~Platform, ~x, ~y))
  }
  maxSlowdown <- ceiling(max(du$Slowdown))
  df <- bind_rows(lapply(levels(as.factor(slowdowns$Platform)), function(p) calc_ecdf(language, p, maxSlowdown)))
  
  return (df %>% filter(x <= maxSlowdown) %>% mutate(Platform = factor(Platform)))
}

grouped_medians <- slowdowns %>% group_by(Language, Platform) %>% 
  summarize(.median = median(Slowdown)) %>% 
  ungroup()

mean_slowdowns <- slowdowns %>%
  group_by(Benchmark,Platform,Language) %>%
  summarize(.mean = mean(Slowdown),
            .ci = 1.96 * sd(Slowdown) / sqrt(length(Slowdown)))

language_ecdf <- function(lang) {
  df <- language_calc_ecdf(lang)
  # Draw 20 evenly-spaced shapes along the lines
  df_points <- df %>% group_by(Platform) %>% filter(x %% ceiling(last(x)/20) == 0)

  # Add medians to labels
  labels <- lapply(levels(df$Platform), function(p) 
    sprintf("%s (%.1f)", p,
            (grouped_medians %>% filter(Language == lang & Platform == p))$.median))

  plot <- ggplot(df, aes(x=x,y=y,color=Platform,shape=Platform)) +
    geom_line() +
    geom_point(data = df_points) +
    scale_color_manual(labels=labels, values=palette) +
    scale_shape_manual(labels=labels,values=c(0,1,2,4,5)) +
    theme_bw() +
    theme(
      panel.background = element_rect(size = 0.9),
      plot.title = element_text(size=10,hjust=0.5),
      text = element_text(family="serif", size=8),
      panel.grid.major = element_line(colour="gray", size=0.1),
      panel.grid.minor =
        element_line(colour="gray", size=0.1, linetype='dotted'),
      axis.ticks = element_line(size=0.05),
      axis.ticks.length=unit("-0.05", "in"),
      axis.text.y = element_text(margin = margin(r = 5)),
      axis.text.x = element_text(margin = margin(t = 5)),
      legend.key = element_rect(colour=NA),
      legend.margin = margin(unit(0.001, "in")),
      # legend.key.size = unit(0.2, "in"),
      legend.key.height = unit(0.09, "in"),
      legend.title = element_blank(),
      legend.position = c(0.7, .3),
      legend.background = element_blank()) +
    labs(title=lang, y = "% of trials", x = "Slowdown")
  return (plot)
}

ecdf_grid <- function() {
  plots <- lapply(slowdowns$Language %>% levels(), language_ecdf)
  return (do.call("grid.arrange", c(plots, ncol=3)))
}

all_slowdowns <- ecdf_grid()
ggsave("all_slowdowns.pdf", all_slowdowns, width=7, height=5, units="in")


==> data/scripts/native.R <==
#!/usr/bin/env Rscript
library(tidyverse)
library(forcats)
library(GoFKernel)
library(stringr)
library(extrafont)
library(fontcm)
library(gridExtra)

palette <- c("#999999", "#E69F00", "#56B4E9", "#009E73", "#D55E00", "#CC79A7")

# Theme for output
mytheme <- function() {
  return(theme_bw() +
           theme(
             panel.background = element_rect(size = 0.9),
             text = element_text(family="serif", size=16),
             panel.grid.major = element_line(colour="gray", size=0.1),
             panel.grid.minor =
               element_line(colour="gray", size=0.1, linetype='dotted'),
             axis.ticks = element_line(size=0.05),
             axis.ticks.length=unit("-0.05", "in"),
             axis.text.y = element_text(margin = margin(r = 5)),
             axis.text.x = element_text(margin = margin(t = 5)),
             legend.key = element_rect(colour=NA),
             legend.margin = margin(unit(0.001, "in")),
             legend.key.size = unit(0.2, "in"),
             legend.title = element_blank(),
             legend.position = c(0.75, 0.45),
             legend.background = element_blank()))
}

read_data <- function(filename) {
  
  # Excludes JS
  all_languages <- c(
    "python_pyjs",
    "clojurescript",
    "scala",
    "c++",
    "java",
    "scheme",
    "dart_dart2js",
    "ocaml"
  )
  
  all_data <- read_csv(filename) %>%
    filter(Language %in% all_languages) %>%
    filter(Platform == "native" | Transform == "original") %>%
    filter(Platform == "chrome" | Platform == "firefox" | Platform == "native") %>%
    mutate(Platform  = fct_recode(Platform,
                                  "Native" = "native",
                                  "Chrome" = "chrome",
                                  "Firefox" = "firefox"),
           Language = fct_recode(Language,
                                 "Python (PyJS)" = "python_pyjs",
                                 "Clojure (ClojureScript)" = "clojurescript",
                                 "Scala (ScalaJS)" = "scala",
                                 "C++ (Emscripten)" = "c++",
                                 "Java (JSweet)" = "java",
                                 "Scheme (scheme2js)" = "scheme",
                                 "Dart (dart2js)" = "dart_dart2js",
                                 "OCaml (BuckleScript)" = "ocaml")) %>%
    mutate(Platform = fct_relevel(Platform, "Native", "Chrome", "Firefox")) %>%
    mutate(Platform = droplevels(Platform), Language = droplevels(Language)) %>%
    select(Language, Platform, RunningTime, Benchmark)
  return (all_data)
}

all_data <- read_data("../results.csv")

native_avgtimes <- all_data %>%
  filter(Platform == "Native") %>%
  group_by(Benchmark) %>%
  summarise(AvgOriginalTime = mean(RunningTime)) %>%
  ungroup()
  
slowdowns <- all_data %>%
  filter(Platform != "Native") %>%
  inner_join(native_avgtimes) %>%
  mutate(Slowdown = RunningTime / AvgOriginalTime) %>%
  select(Platform, Language, Slowdown)

graphic <- ggplot(slowdowns, aes(x=Slowdown, color=Language,linetype=Platform)) + 
  stat_ecdf() +
  labs(y = "% of trials", x = "Slowdown") +
  mytheme()

ggsave("native_slowdowns.pdf", graphic, width=5, height=3, units="in")


==> data/scripts/native_slowdowns.R <==
#!/usr/bin/env Rscript
library(tidyverse)
library(forcats)
library(GoFKernel)
library(stringr)
library(xtable)

palette <- c("#999999", "#E69F00", "#56B4E9", "#009E73", "#D55E00", "#CC79A7")

# Theme for output
mytheme <- function() {
  return(theme_bw() +
           theme(
             panel.background = element_rect(size = 0.9),
             text = element_text(family="serif", size=16),
             panel.grid.major = element_line(colour="gray", size=0.1),
             panel.grid.minor =
               element_line(colour="gray", size=0.1, linetype='dotted'),
             axis.ticks = element_line(size=0.05),
             axis.ticks.length=unit("-0.05", "in"),
             axis.text.y = element_text(margin = margin(r = 5)),
             axis.text.x = element_text(margin = margin(t = 5)),
             legend.key = element_rect(colour=NA),
             legend.margin = margin(unit(0.001, "in")),
             legend.key.size = unit(0.2, "in"),
             legend.title = element_blank(),
             legend.position = c(0.75, 0.45),
             legend.background = element_blank()))
}

read_data <- function(filename) {
  
  # Excludes JS
  all_languages <- c(
    "python_pyjs",
    "clojurescript",
    "scala",
    "c++",
    "java",
    "scheme",
    "dart_dart2js",
    "ocaml"
  )
  
  all_data <- read_csv(filename) %>%
    filter(Language %in% all_languages) %>%
    filter(Platform == "native" | Transform == "original") %>%
    filter(Platform == "chrome" | Platform == "firefox" | Platform == "native") %>%
    mutate(Platform  = fct_recode(Platform,
                                  "Native" = "native",
                                  "Chrome" = "chrome",
                                  "Firefox" = "firefox"),
           Language = fct_recode(Language,
                                 "Python (PyJS)" = "python_pyjs",
                                 "Clojure (ClojureScript)" = "clojurescript",
                                 "Scala (ScalaJS)" = "scala",
                                 "C++ (Emscripten)" = "c++",
                                 "Java (JSweet)" = "java",
                                 "Scheme (scheme2js)" = "scheme",
                                 "Dart (dart2js)" = "dart_dart2js",
                                 "OCaml (BuckleScript)" = "ocaml")) %>%
    mutate(Platform = fct_relevel(Platform, "Native", "Chrome", "Firefox")) %>%
    mutate(Platform = droplevels(Platform), Language = droplevels(Language)) %>%
    select(Language, Platform, RunningTime, Benchmark)
  return (all_data)
}

all_data <- read_data("results.csv")

native_avgtimes <- all_data %>%
  filter(Platform == "Native") %>%
  group_by(Benchmark) %>%
  summarise(AvgOriginalTime = mean(RunningTime)) %>%
  ungroup()
  
slowdowns <- all_data %>%
  filter(Platform != "Native") %>%
  inner_join(native_avgtimes) %>%
  mutate(Slowdown = RunningTime / AvgOriginalTime) %>%
  group_by(Platform, Language) %>%
  summarise(Mean = mean(Slowdown),
            CI =  1.96 * sd(Slowdown) / sqrt(length(Slowdown)),
            Max = max(Slowdown)) %>%
  ungroup() %>%
  mutate(Mean = sprintf("%.2f", Mean)) %>%
  mutate(CI = sprintf("$\\pm$ %.2f", CI)) %>%
  mutate(Max = sprintf("%.2f", Max)) %>%
  gather(Key, Value, c(Mean,CI,Max)) %>%
  mutate(Key = paste(Platform,Key,sep="")) %>%
  select(-Platform) %>%
  spread(Key, Value) %>%
  select(Language,ChromeMean,ChromeCI,ChromeMax,FirefoxMean,FirefoxCI,FirefoxMax)

print(slowdowns)
print(xtable(slowdowns), sanitize.text.function = function(x)x)

==> data/scripts/pyret.R <==
#!/usr/bin/env Rscript
library(tidyverse)

all_data <- read_csv("../results.csv") %>%
  filter(Language == "pyret" | Language == "pyret_deepstacks") %>%
  select(Benchmark,RunningTime,Platform,Transform,NumYields) %>%
  mutate(Transform = if_else(Transform == "native", "without Breakout",
                             if_else(Transform == "original",
                                     "no yields",
                                     "with Breakout"))) %>%
  filter(Benchmark != "tail-sum-1000000" & Benchmark != "method-calls-nolists-1000000" & Benchmark != "mutable-string-dict-grow-100000" & Benchmark != "bignum-factorial-20000") %>%
  mutate(Platform  = fct_recode(Platform, 
                                "Chrome" = "chrome", 
                                "Edge" = "MicrosoftEdge",
                                "Safari" = "safari",
                                "Firefox" = "firefox")) %>%
  mutate(Platform = fct_relevel(Platform, "Chrome", "Safari", "Edge", "Firefox", "ChromeBook")) %>%
  mutate(Platform = droplevels(Platform))


without_avgtimes <- all_data %>%
  filter(Transform == "without Breakout") %>%
  group_by(Benchmark, Platform) %>%
  summarise(MeanOriginal = mean(RunningTime)) %>%
  ungroup() %>%
  select(Benchmark, Platform, MeanOriginal)

slowdowns <- all_data %>%
  filter(Transform == "with Breakout") %>%
  inner_join(without_avgtimes) %>%
  mutate(Slowdown = RunningTime / MeanOriginal) %>%
  select(Benchmark, Platform, Slowdown)

calc_ecdf <- function(platform, .max) {
  df <- slowdowns %>% 
    filter(Platform == platform)
  if (nrow(df) == 0) {
    return (tribble(~Language, ~Platform, ~x, ~y))
  }
  f <- ecdf(df$Slowdown)
  return (tibble(0:.max) %>%
            `colnames<-`(c("x")) %>%
            mutate(y = f(x), Platform = platform))
}


palette <- c("#999999", "#E69F00", "#56B4E9", "#009E73", "#D55E00", "#CC79A7")

maxSlowdown <- ceiling(max(slowdowns$Slowdown))
df <- bind_rows(lapply(levels(slowdowns$Platform), function(p) calc_ecdf(p, maxSlowdown))) %>%
    mutate(Platform = as.factor(Platform))
# Draw 20 evenly-spaced shapes along the lines
df_points <- df %>% group_by(Platform) %>% filter(x %% ceiling(last(x)/20) == 0)

grouped_medians <- slowdowns %>% group_by(Platform) %>% 
  summarize(.median = median(Slowdown)) %>% 
  ungroup()

# Add medians to labels
labels <- lapply(levels(df$Platform), function(p) 
  sprintf("%s (%.1f)", p,
          (grouped_medians %>% filter(Platform == p))$.median))

plot <- ggplot(df, aes(x=x,y=y,color=Platform,shape=Platform)) +
  geom_line() +
  geom_point(data = df_points,stroke=1,size=2.5) +
  scale_color_manual(labels=labels, values=palette) +
  scale_shape_manual(labels=labels,values=c(0,1,2,4,5)) +
  theme_bw() +
  theme(
    panel.background = element_rect(size = 0.9),
    text = element_text(family="serif", size=16),
    panel.grid.major = element_line(colour="gray", size=0.1),
    panel.grid.minor =
      element_line(colour="gray", size=0.1, linetype='dotted'),
    axis.ticks = element_line(size=0.05),
    axis.ticks.length=unit("-0.05", "in"),
    axis.text.y = element_text(margin = margin(r = 5)),
    axis.text.x = element_text(margin = margin(t = 5)),
    legend.key = element_rect(colour=NA),
    legend.margin = margin(unit(0.001, "in")),
    # legend.key.size = unit(0.2, "in"),
    legend.key.height = unit(0.15, "in"),
    legend.title = element_blank(),
    legend.position = c(0.7, .3),
    legend.background = element_blank()) +
  labs(y = "% of trials", x = "Slowdown")

ggsave("pyret_slowdown.pdf", width = 5, height = 3, units=c("in"))
# return (plot)
# # ggplot(slowdowns, aes(x=Benchmark,y=.mean,fill=Platform)) + 
# #   geom_bar(position = "dodge", stat="identity") + 
# #   geom_errorbar(
# #     aes(ymin=.mean-.ci/2,ymax=.mean+.ci/2), size=0.3, width=.9, 
# #     position=position_dodge(.9)) +
# #   theme(             axis.text.x = element_text(hjust = 1, angle=60))
# # 
# #   filter(Slowdown < 100)
# 
# ggplot(slowdowns, aes(x = Slowdown, color=Platform)) +
#   stat_ecdf()
# 
# plot_pyret <- function (lang) {
#   all_data <- read_csv("../results.csv") %>%
#     filter(Language == lang) %>%
#     select(Benchmark,RunningTime,Platform,Transform,NumYields) %>%
#     mutate(Transform = if_else(Transform == "native", "without Breakout",
#                                if_else(Transform == "original",
#                                        "no yields",
#                                        "with Breakout")))
# 
#   without_avgtimes <- all_data %>%
#     filter(Transform == "without Breakout") %>%
#     group_by(Benchmark, Platform) %>%
#     summarise(MeanOriginal = mean(RunningTime)) %>%
#     ungroup() %>%
#     select(Benchmark, Platform, MeanOriginal)
# 
#   slowdowns <- all_data %>%
#     filter(Transform == "with Breakout") %>%
#     inner_join(without_avgtimes) %>%
#     mutate(Slowdown = RunningTime / MeanOriginal)
# 
#   ggplot(slowdowns, aes(x = Slowdown, color=Platform)) +
#     stat_ecdf()
# 
#   ggsave(paste(lang, "_slowdown.pdf", sep=""), width=5, height=5, units=c("in"))
# 
#   stats <- function (plat) {
#     print(plat)
#     print(mean((slowdowns %>% filter(Platform == plat))$Slowdown))
#     print(sd((slowdowns %>% filter(Platform == plat))$Slowdown))
#   }
# 
#   stats("chrome")
#   stats("safari")
#   stats("firefox")
#   stats("MicrosoftEdge")
# }
# 
# plot_pyret("pyret_deepstacks")
# plot_pyret("pyret")


==> data/scripts/python_case_study.R <==
#!/usr/bin/env Rscript
suppressMessages(library(tidyverse))
suppressMessages(source("./theme.R"))
library(stringr)

palette <- c("#999999", "#E69F00", "#56B4E9", "#009E73", "#D55E00", "#CC79A7")
# Theme for output
my_theme <- function() {
  return(theme_bw() +
         theme(
           panel.background = element_rect(size = 0.9),
           text = element_text(family = "serif", size=16),
           #panel.grid.major = element_blank(),
           #panel.grid.minor = element_blank(),
           panel.grid.major = element_line(colour="gray", size=0.1),
           panel.grid.minor =
             element_line(colour="gray", size=0.1, linetype='dotted'),
           axis.ticks = element_line(size=0.05),
           axis.ticks.length=unit("-0.05", "in"),
           axis.text.y = element_text(margin = margin(r = 5)),
           axis.text.x = element_text(hjust=1, angle=60),
           legend.key = element_rect(colour=NA),
           legend.margin = unit(0.001, "in"),
           legend.key.size = unit(0.2, "in"),
           legend.title = element_blank(),
           legend.position = c(0.8, .8),
           legend.background = element_blank()))
}

# 99% within 2.58all stddev
plot_ci <- .99

timing_csv <- commandArgs(TRUE)
timing_csv <- c("../results.csv")

if (length(timing_csv) != 1) {
  cat("Usage: python_case_study.R <timing.csv>\n")
  quit(save = "no", status = 1)
}

all_data <- read_csv(timing_csv) %>%
  filter(Language == "python_pyjs") %>%
  filter(Benchmark == 'b' | Benchmark=='binary_trees' | Benchmark=='deltablue' |
           Benchmark=='fib' | Benchmark=='float' | Benchmark=='nbody' | Benchmark=='pystone' |
           Benchmark=='richards' | Benchmark=='scimark-fft' | Benchmark=='spectral_norm') %>%
  select(-Language) %>%
  mutate(Platform = ifelse(Platform == "MicrosoftEdge", "Edge", ifelse(Platform == "chrome", "Chrome", Platform)),
         NewMethod = ifelse(NewMethod == "direct", "dynamic", "desugar"))

# Some Python benchmarks do not complete in full ES5 mode in a reasonable
# amount of time. So, we exclude them from the case study but they are in
# the full evaluation.
conservative_benchmarks <- unique((all_data %>% filter(EsMode == "es5"))$Benchmark)
all_data <- all_data %>% filter(Benchmark %in% conservative_benchmarks)

# Native running times.
native <- all_data %>%
  filter(Platform == "native") %>%
  select(Benchmark,RunningTime) %>%
  group_by(Benchmark) %>%
  summarise(MeanNativeTime = mean(RunningTime)) %>%
  ungroup()

# Running times on PyJS without Stopify.
original <- all_data %>%
  filter(Transform == "original") %>%
  select(Benchmark,Platform,RunningTime)

original_avgtimes <- original %>%
  select(Benchmark, Platform, RunningTime) %>%
  group_by(Benchmark, Platform) %>%
  summarise(AvgOriginalTime = mean(RunningTime)) %>%
  ungroup()

original_chrome <- original_avgtimes %>% 
  filter(Platform == 'Chrome') %>%
  select(-Platform)

ci <- function(vec) {
  n <- length(vec)
  return (qt(1 - plot_ci, n - 1) * sd(vec) / sqrt(n))
}
  
# Compare vanilla PyJS vs. PyJS + Stopify with naive settings on Chrome
conservative <- all_data %>%
  filter(Platform == "Chrome" & Transform == "lazy" & NewMethod == "dynamic" &
           EsMode == "es5" & Estimator == "countdown") %>% 
  select(Benchmark,RunningTime) %>%
  inner_join(original_chrome) %>%
  mutate(Slowdown = RunningTime / AvgOriginalTime) %>%
  select(Benchmark, Slowdown) %>%
  group_by(Benchmark) %>%
  summarise(Mean = mean(Slowdown), CI = ci(Slowdown)) %>%
  ungroup()

mean(conservative$Mean)

# Slowdown without implicit conversions
es_sane <- all_data %>%
  filter(Platform == "Chrome" & Transform == "lazy" & NewMethod == "dynamic" &
         EsMode == "sane" & Estimator == "countdown") %>%
  select(Benchmark,RunningTime) %>%
  inner_join(original_chrome, by="Benchmark") %>%
  mutate(Slowdown = RunningTime / AvgOriginalTime) %>%
  select(Benchmark, Slowdown) %>%
  group_by(Benchmark) %>%
  summarise(Mean = mean(Slowdown), CI = ci(Slowdown)) %>%
  ungroup()

es_sane_vs_insane <- rbind(
  conservative %>% mutate(Factor = "Implicit method calls"),
  es_sane %>% mutate(Factor = "No implicit method calls")
)

my_error_bars <- geom_errorbar(
  aes(ymin=Mean-CI/2,ymax=Mean+CI/2), size=0.1, width=.9, 
      position=position_dodge(.9))

plot <- ggplot(es_sane_vs_insane, aes(x=Benchmark,y=Mean,fill=Factor)) +
  my_theme() +
  theme(legend.position = c(0.7,0.9)) +
  scale_fill_manual(values=palette) +
  geom_bar(stat="identity", position="dodge") +
  my_error_bars +
  ylab("Slowdown")
ggsave("pyjs_case_study_sane_vs_insane.pdf", plot, width=4, height=4, units=c("in"))

new_method <- all_data %>%
  filter(Transform == "lazy" & EsMode == "sane" & Estimator == "countdown") %>%
  select(Benchmark,Platform,NewMethod,RunningTime) %>%
  inner_join(original_avgtimes, by=c("Benchmark", "Platform")) %>%
  filter(Platform == "Chrome" | Platform == "Edge") %>%
  mutate(Factor = str_c(Platform, NewMethod, sep = " - ")) %>%
  select(Benchmark,Factor,RunningTime, AvgOriginalTime) %>%
  mutate(Slowdown = RunningTime / AvgOriginalTime) %>%
  select(Benchmark, Factor, Slowdown) %>%
  group_by(Benchmark,Factor) %>%
  summarise(Mean = mean(Slowdown), CI = ci(Slowdown)) %>%
  ungroup()

plot <- ggplot(new_method, 
               aes(x=Benchmark,y=Mean,fill=Factor)) +
  my_theme() +
  scale_fill_manual(values=palette) +
  geom_bar(stat="identity", position="dodge") +
  my_error_bars +
  ylab("Slowdown")
ggsave("pyjs_case_study_new_method.pdf", plot, width=6, height=4, units=c("in"))

avg_countdown_interval <- all_data %>% 
  filter(Transform == "lazy" & EsMode == "sane" & Estimator == "countdown" &
         ((Platform == "Chrome" & NewMethod == "desugar") |
          (Platform == "Edge" & NewMethod == "desugar"))) %>%
  mutate(AvgInterval = RunningTime / (1000 * NumYields)) %>%
  select(Benchmark,Platform,Estimator,AvgInterval) %>%
  group_by(Benchmark,Platform,Estimator) %>%
  summarise(Mean = mean(AvgInterval), CI = ci(AvgInterval)) %>%
  ungroup()
avg_reservoir_interval <- all_data %>% 
  filter(Transform == "lazy" & EsMode == "sane" & Estimator == "reservoir" &
           ((Platform == "Chrome" & NewMethod == "desugar") |
              (Platform == "Edge" & NewMethod == "dynamic"))) %>%
  mutate(AvgInterval = RunningTime / (1000 * NumYields)) %>%
  select(Benchmark,Platform,Estimator,AvgInterval) %>%
  group_by(Benchmark,Platform,Estimator) %>%
  summarise(Mean = mean(AvgInterval), CI = ci(AvgInterval)) %>%
  ungroup()

intervals <- rbind(
  avg_countdown_interval %>% mutate(Type = paste(Platform,'-',Estimator)),
  avg_reservoir_interval %>% mutate(Type = paste(Platform,'-','approx'))
) %>%
  mutate(Type = fct_relevel(Type, "Chrome - countdown", "Chrome - approx", "Edge - countdown", "Edge - approx"))
         
plot <- ggplot(intervals, aes(x=Benchmark,y=Mean,fill=Type)) +
  my_theme() +
  scale_fill_manual(values=palette) +
  geom_bar(stat="identity", position="dodge") +
  my_error_bars +
  ylab("Interval (s)")
ggsave("pyjs_case_study_interval_countdown_vs_reservoir.pdf", plot, width=6, height=4, units=c("in"))


==> data/scripts/skulpt.R <==
#!/usr/bin/env Rscript
library(tidyverse)
library(xtable)

skulpt_times <- read_csv("../results.csv") %>% filter(Language == 'skulpt') %>%
  select(Benchmark,RunningTime) %>%
  group_by(Benchmark) %>%
  summarize(MeanSkulptTime = mean(RunningTime)) %>%
  ungroup()

stopify_times <- read_csv("../results.csv") %>%
  filter(Language == "python_pyjs") %>%  
  filter(Platform == "chrome" & Transform == "lazy" & EsMode == 'sane' & NewMethod == 'wrapper' & Estimator == "reservoir" & YieldInterval == 100) %>%
  select(Benchmark,RunningTime) %>%
  group_by(Benchmark) %>%
  ungroup()

slowdowns <- stopify_times %>%
  inner_join(skulpt_times) %>%
  mutate(Slowdown = RunningTime / MeanSkulptTime,
         Benchmark=gsub('_','-',Benchmark)) %>%
  group_by(Benchmark) %>%
  summarize(.mean = paste(sprintf("%.2f", mean(Slowdown)),'x'),
            .ci = paste('$\\pm$', sprintf("%.2f", 1.96 * sd(Slowdown) / sqrt(length(Slowdown)))))

slowdown_table <- function(data) {
  tbl <- xtable(data,align=c('|l','|l','|r','|r|'),label='fig:skulpt-slowdown',
                caption='Runtime of PyJS with Stopify compared to Skulpt. Slowdown is normalized to Skulpt
                ($< 1$ means Stopify is faster). The last column shows the 95\\% confidence interval.')
  print.xtable(tbl, file="skulpt_relative_runtime.tex", include.rownames = F, size='\\small',
               floating.environment = 'figure',
               sanitize.text.function = function (x) {x},
               sanitize.rownames.function = NULL,
               sanitize.colnames.function = function(x) {
                 return (c('Benchmark','Slowdown','95\\% CI'))
               })
  return (tbl)
}

slowdown_table(slowdowns)


==> data/scripts/theme.R <==
suppressMessages(library(tidyverse))
library(stringr)
library(extrafont)
library(fontcm)

# Theme for output
mytheme <- function() {
  return(theme_bw() +
           theme(
             panel.background = element_rect(size = 0.9),
             text = element_text(family = "CM Roman", size=10),
             #panel.grid.major = element_blank(),
             #panel.grid.minor = element_blank(),
             panel.grid.major = element_line(colour="gray", size=0.1),
             panel.grid.minor =
               element_line(colour="gray", size=0.1, linetype='dotted'),
             axis.ticks = element_line(size=0.05),
             axis.ticks.length=unit("-0.05", "in"),
             axis.text.y = element_text(margin = margin(r = 5)),
             axis.text.x = element_text(hjust=1, angle=45),
             legend.key = element_rect(colour=NA),
             legend.margin = unit(0.001, "in"),
             legend.key.size = unit(0.2, "in"),
             legend.title = element_blank(),
             legend.position = c(0.9, .7),
             legend.background = element_blank()))
}

mysave <- function(filename, plot) {
  ggsave(filename, plot, width=3, height=3, units=c("in"))
}


==> data/scripts/variance.R <==
#! /usr/bin/env Rscript
suppressMessages(library(tidyverse))
library(stringr)
library(extrafont)
library(fontcm)
library(xtable)
palette <- c("#999999", "#E69F00", "#56B4E9", "#009E73", "#F0E442", "#0072B2", "#D55E00", "#CC79A7")

# Theme for output
mytheme <- function() {
  return(theme_bw() +
           theme(
             panel.background = element_rect(size = 0.9),
             text = element_text(family="serif", size=16),
             #panel.grid.major = element_blank(),
             #panel.grid.minor = element_blank(),
             panel.grid.major = element_line(colour="gray", size=0.1),
             panel.grid.minor =
               element_line(colour="gray", size=0.1, linetype='dotted'),
             axis.ticks = element_line(size=0.05),
             axis.ticks.length=unit("-0.05", "in"),
             axis.text.y = element_text(margin = margin(r = 5)),
             axis.text.x = element_text(margin = margin(t = 5),hjust = 1,angle=45),
             legend.key = element_rect(colour=NA),
             legend.margin = margin(unit(0.001, "in")),
             legend.key.size = unit(0.2, "in"),
             legend.title = element_blank(),
             legend.position = c(0.7, .8),
             legend.background = element_blank()))
}

all_data <- read_csv("../variance.csv") %>% mutate(Benchmark=gsub('_','-',Benchmark))

by_estimator <- function (data, estimator) {
  df <- data %>% filter(Estimator==estimator) %>%
    group_by(Benchmark) %>%
    mutate(MaxIndex=max(Index), Type=paste(Benchmark,'-',Iteration)) %>%
    ungroup()

  return (df)
}

velocity <- all_data %>%
  filter(Estimator == "velocity") %>%
  select(Benchmark,RunningTime)

velocity_avgtimes <- velocity %>%
  group_by(Benchmark) %>%
  summarise(AvgOriginalTime = mean(RunningTime)) %>%
  ungroup()

slowdowns <- all_data %>%
  filter(Estimator != "velocity") %>%
  inner_join(velocity_avgtimes) %>%
  mutate(Slowdown = RunningTime / AvgOriginalTime) %>%
  select(Benchmark,Estimator,Slowdown, RunningTime)

#by benchmark
mean_slowdowns <- slowdowns %>%
  group_by(Benchmark,Estimator) %>%
  summarize(.mean = mean(Slowdown),
            .ci = 1.96 * sd(Slowdown) / sqrt(length(Slowdown)))

#by estimator
mean_slowdowns_est <- slowdowns %>%
  group_by(Estimator) %>%
  summarize(.mean = mean(Slowdown),
            .ci = 1.96 * sd(Slowdown) / sqrt(length(Slowdown)))

mean_runtimes <- all_data %>%
  group_by(Benchmark,Estimator) %>%
  summarize(.mean = mean(RunningTime),
            .ci = 1.96 * sd(RunningTime) / sqrt(length(RunningTime)))

latencies <- function (data) {
  digits <- 4
  countdown <- data %>% filter(Estimator=='countdown') %>% group_by(Benchmark) %>%
    mutate(CountdownMeanSD=paste(format(mean(Variance),digits=digits),'$\\pm$',format(sd(Variance),digits=digits),'ms')) %>%
    select(Benchmark,CountdownMeanSD) %>% distinct()
  velocity <- data %>% filter(Estimator=='velocity') %>% group_by(Benchmark) %>%
    mutate(VelocityMeanSD=paste(format(mean(Variance),digits=digits),'$\\pm$',format(sd(Variance),digits=digits),'ms')) %>%
    select(Benchmark,VelocityMeanSD) %>% distinct()
  exact <- data %>% filter(Estimator=='exact') %>% group_by(Benchmark) %>%
    mutate(ExactMeanSD=paste(format(mean(Variance),digits=digits),'$\\pm$',format(sd(Variance),digits=digits),'ms')) %>%
    select(Benchmark,ExactMeanSD) %>% distinct()
  
  df <- inner_join(countdown,velocity) %>% inner_join(exact)
  return (df)
}

variance_plot <- function(data, bench) {
  ggplot(data %>% filter(Iteration==0), aes(x=Index/MaxIndex, y=Variance, color=Type)) +
    geom_line()
}

box_plot <- function(data) {
  plot <- ggplot(data %>% filter(Iteration==0) %>%
                  mutate(Estimator=fct_relevel(Estimator, 'countdown', 'velocity', 'exact')),
                  aes(x=Benchmark, y=Variance, color=Estimator),
            position='dodge') +
    stat_summary(fun.ymin=function (x) { mean(x)-sd(x) },
                 fun.y=mean,
                 fun.ymax=function (x) { mean(x)+sd(x) },
                 geom='errorbar', position='dodge', width=0.725) +
    geom_boxplot(outlier.shape=NA, coef=0) +
    scale_y_continuous(limits=c(0,500)) +
    labs(y='Latency (ms)') +
    mytheme() +
    scale_color_manual(values=palette) +
    theme(legend.position = c(0.8, 0.8))
  
  return (plot)
}

runtime_plot <- function() {
  df <- mean_slowdowns
  plot <- ggplot(df, aes(x=Benchmark,y=.mean,fill=Estimator)) +
    labs(y='Slowdown') +
    geom_bar(position="dodge", stat="identity") +
    geom_errorbar(
      aes(ymin=.mean-.ci/2,ymax=.mean+.ci/2), size=0.3, width=.9, 
      position=position_dodge(.9)) +
    mytheme() + 
    scale_fill_manual(values=palette) +
    theme(legend.position = c(0.8, 0.8))
  # ggsave(paste0("detailed-slowdown-", lang, ".pdf"), plot, width=7, height=5, units=c("in"))
  return (plot)
}

latency_table <- function(data) {
  tbl <- xtable(data,align=c('|l','|l','|r','|r','|r|'),label='fig:variance',
                caption='A comparison of the three time estimation strategies on a subset of Python benchmarks.')
  print.xtable(tbl, file="variance.tex", include.rownames = F, size='\\small',
               floating.environment = 'figure*',
               sanitize.text.function = function (x) {x},
               sanitize.rownames.function = NULL,
               sanitize.colnames.function = function(x) {
                 return (c('Benchmark','Countdown ($\\mu \\pm \\sigma$)','Approximate ($\\mu \\pm \\sigma$)',
                           'Exact ($\\mu \\pm \\sigma$)'))
                 })
  return (tbl)
}

countdown <- by_estimator(all_data, 'countdown')
exact <- by_estimator(all_data, 'exact')
velocity <- by_estimator(all_data, 'velocity')

variance_plot(countdown)
variance_plot(exact)
variance_plot(velocity)

latency_table(latencies(all_data %>% filter(Iteration==0)))

